Theory and Application of Shapelets to the Analysis of Surface Self-assembly Imaging

A method for quantitative analysis of local pattern strength and defects in surface self-assembly imaging is presented and applied to images of stripe and hexagonal ordered domains. The presented method uses "shapelet" functions which were originally developed for quantitative analysis of images of galaxies ($\propto 10^{20}\mathrm{m}$). In this work, they are used instead to quantify the presence of translational order in surface self-assembled films ($\propto 10^{-9}\mathrm{m}$) through reformulation into "steerable" filters. The resulting method is both computationally efficient (with respect to the number of filter evaluations), robust to variation in pattern feature shape, and, unlike previous approaches, is applicable to a wide variety of pattern types. An application of the method is presented which uses a nearest-neighbour analysis to distinguish between uniform (defect-free) and non-uniform (strained, defect-containing) regions within imaged self-assembled domains, both with striped and hexagonal patterns.

==> images/figs.py <==

import numpy as np
import matplotlib.pyplot as plt
import os
import saia
import saia.Patterns
import saia.Shapelets as shape
import saia.ImageProcessing as ip
from   saia.ImageProcessing import saveImage
import statsmodels.nonparametric.smoothers_lowess
from matplotlib import rcParams
from matplotlib.lines import Line2D

## Paper specific formatting
linewidth=4.0
fontsize = 20.0
family = 'sans-serif'

rcParams['font.family'] = family
rcParams['font.sans-serif'] = ['Computer Modern']
rcParams['font.size'] = fontsize


def MakeDirectory(directory):
    # create directory if it does not exist
    print "Creating: " + directory + " directory"
    if( not os.path.exists(directory) ): 
        os.makedirs(directory)     

def emptyFigure():
    fig = plt.figure(frameon=False)
    ax = plt.Axes(fig, [0., 0., 1., 1.])
    ax.set_axis_off()
    fig.add_axes(ax)
    return fig
 


def spectralDensity( img, outputDir=None, linewidth=4.0 ):
    sz        = np.shape(img)
    fft       = np.abs( np.fft.fft2(img - np.average(img) + 0.0001) )
    fft       = np.fft.fftshift(fft)
    (theta,r) = ip.getPolar(sz, np.asarray(np.shape(fft)) / 2)
    r         = r.flatten()
    flat      = fft.flatten()
    flat      = flat

    ind = np.random.randint( 0, len(flat), 4000 )
    r = r[ind]
    flat = flat[ind]

    flat = np.log(flat)

    o = statsmodels.nonparametric.smoothers_lowess.lowess( flat, r, frac=0.01)
    (x,y) = zip( *o)
    y = np.exp(y)
    if outputDir is not None:
        MakeDirectory(outputDir)
        plt.figure(figsize=(11,9), )
        plt.semilogy(x, y, linewidth=linewidth)
        plt.axis( (np.min(x), np.max(x), np.min(y), np.max(y)) )
        plt.xlabel("Wavelength (nm)", fontsize=42)
        plt.ylabel("Spectral Density", fontsize=42)
        plt.tight_layout()
        plt.savefig( outputDir + "/" + "SpectralDensity.pdf" )
        saveImage(outputDir + "/img.pdf", img )
        saveImage(outputDir + "/fft.pdf", fft )
        plt.close()


##############################################################################
########################## RAW Ouput From Filters ############################ 
##############################################################################

def rawCartesianShapeletOutput(img, sz=10.0, saveDir=None,rescale=False):
    shp = img.shape
    cartesian = []
    cartesianNames = []
    mx = 0.0
    ## Cartesian Filter Output
    for  i in range(2):
        i = i + 1
        for j in range(i+1):
            j = j
            shapelet  = shape.Shapelet()
            shapelet.initCartesian(shp, (i-j,j), sz, rescale=rescale)
            conv      = np.real(shapelet.Convolve( img ))
            mx        = max(mx, np.max(conv))
            cartesian = cartesian + [conv]
            cartesianNames += [ (i-j, j) ]
    
    ## Save things as necessary
    if saveDir is not None:
        MakeDirectory(saveDir+ "/Cartesian")
        saveImage( saveDir+"/PatternImage.pdf", img)
        for conv, (i,j) in zip( cartesian, cartesianNames) :
            saveImage( saveDir+"/Cartesian/" + str(i) + "_" + str(j) + ".pdf", conv/mx, vmn=-1.0, vmx=1.0)
    return cartesian


def rawPolarShapeletOutput(img, sz=10.0, saveDir=None, rescale=False):
    shp        = img.shape
    polar      = []
    polarNames = []
    mx         = 0.0

    ## Polar Filter Output
    for i in range(6):
        i = i + 1

        shapelet   = shape.Shapelet()
        shapelet.initPolar(shp, (i,0), sz, rescale=rescale)
        conv       = shapelet.Convolve( img )
        mx         = max( mx, max( np.max(np.real(conv)), np.max(np.imag(conv)) ) )
        polar      = polar + [conv]
        polarNames = polarNames + [ i ]
    
    ## Save things as necessary
    if saveDir is not None:
        MakeDirectory(saveDir+ "/Polar")
        saveImage( saveDir+"/PatternImage.pdf", img)
        for conv, i in zip(polar, polarNames):
            saveImage( saveDir+"/Polar/" + str(i) + "_r" + ".pdf", np.real(conv)/mx, vmn=-1.0, vmx=1.0 )
            saveImage( saveDir+"/Polar/" + str(i) + "_i" + ".pdf", np.imag(conv)/mx, vmn=-1.0, vmx=1.0 )
    return polar

def rawShapeletOutput(img, sz=10.0, saveDir=None, rescale=False):
    cartesian = rawCartesianShapeletOutput(img, sz=sz, saveDir=saveDir, rescale=rescale)
    polar     = rawPolarShapeletOutput(    img, sz=sz, saveDir=saveDir, rescale=rescale)
    return (cartesian, polar)



##############################################################################
###################### Steered Ouput From Filters ############################ 
##############################################################################

def steeredCartesianShapeletOutput( img, sz = 10.0, saveDir=None,rescale=False):
    cartesian    = rawCartesianShapeletOutput(img, sz, rescale=rescale)
    
    (r1, a1)     = saia.Orientations.SolveCartesianOrientation1(cartesian[0], cartesian[1])
    (r2, a2)     = saia.Orientations.SolveCartesianOrientation2(cartesian[2], cartesian[3], cartesian[4])

    cartesian_r  = []
    cartesian_a  = []

    cartesian_r += [r1]
    cartesian_r += [r2]
    cartesian_a += [a1]
    cartesian_a += [a2]

    mx = np.max(cartesian_r)

    if saveDir is not None:
        MakeDirectory(saveDir)
        saveDirCartesian = saveDir+"/Cartesian"
        MakeDirectory(saveDirCartesian)

        for r,a,i in zip( cartesian_r, cartesian_a, range(len(cartesian_a))):
            saveImage(saveDirCartesian + "/r"+str(i+1) ,r/mx, vmn=0.0, vmx=1.0)
            saveImage(saveDirCartesian + "/a"+str(i+1) ,ip.AngleToDisplay(a)) 
    return (cartesian_r, cartesian_a) 


def steeredPolarShapeletOutput( img, sz = 10.0, saveDir=None, rescale=False):
    polar   = rawPolarShapeletOutput(img, sz, rescale=rescale)
    polar_a = []
    polar_r = []

    for p in polar:
        (r,a) = saia.Orientations.SolvePolarOrientation(p)
        polar_r += [r]
        polar_a += [a]

    mx = np.max(polar_r)

    if saveDir is not None:
        MakeDirectory(saveDir)
        saveDirPolar = saveDir+"/Polar"
        MakeDirectory(saveDirPolar)

        for r,a,i in zip( polar_r, polar_a, range(len(polar_a))):
            saveImage(saveDirPolar + "/r"+str(i+1) ,r[16:-16,16:-16]/mx, vmn=0.0, vmx=1.0)
            saveImage(saveDirPolar + "/a"+str(i+1) ,ip.AngleToDisplay(a[16:-16,16:-16]))
    return (polar_r, polar_a)

def steeredShapeletOutput( img, sz = 10.0, saveDir=None, rescale=False):
    cartesian = steeredCartesianShapeletOutput(img, sz, saveDir, rescale=rescale)
    polar     = steeredPolarShapeletOutput(img, sz, saveDir, rescale=rescale)
    return( cartesian, polar )
    

def saveCartesianShapelets():
    MakeDirectory("out/Shapelets/Cartesian")
    for  i in range(3):
        i = i
        for j in range(i+1):
            j = j
            shapelet   = shape.Shapelet()
            shapelet.initCartesian((256,256), (i-j,j), 100.0, rescale=False)
            shapelet = np.fft.fftshift( np.real( shapelet.Shapelet ) )
            saveImage( "out/Shapelets/Cartesian/wave"+str(i-j)+","+str(j)+".png" , shapelet)

def savePolarShapelets(directory):
    MakeDirectory(directory)
    for  i in range(8+1):
        i = i
        shapelet   = shape.Shapelet()
        shapelet.initPolar((256,256), (i,0), 140.0, rescale=False)
        shapeletr = np.fft.fftshift( np.real( shapelet.Shapelet) )
        saveImage( directory+"/shapelet"+str(i)+"r.png" , shapeletr)
        shapeleti = np.fft.fftshift( np.imag( shapelet.Shapelet) )
        saveImage( directory+"/shapelet"+str(i)+"i.png" , shapeleti)


## Only works for stripe at this point
def GenerateOverlapImage( img, sz=10.0, locations=None, saveDir=None ):
    (cartesian, polar) = rawShapeletOutput(img, sz)
    (r1, a1)     = saia.Orientations.SolveCartesianOrientation1(cartesian[0], cartesian[1])
    (r2, a2)     = saia.Orientations.SolveCartesianOrientation2(cartesian[2], cartesian[3], cartesian[4])

    est = 0
    for l in locations:
        layer = np.zeros_like(img)
        layer[l] = 1.0

        (cartesian, polar) = rawShapeletOutput(layer, sz)

        a1_s = np.sin(a1[l])
        a1_c = np.cos(a1[l])
        a2_s = np.sin(a2[l])
        a2_c = np.cos(a2[l])
        a1_r = r1[l]
        a2_r = 0

        weights = [a1_s*a1_r, a1_c*a1_r, a2_s * a2_s * a2_r, a2_s * a2_c * a2_r, a2_c * a2_c * a2_r ]

        for c, w in zip( cartesian, weights ):
            est = est + c * w

    est = -est
    if saveDir is not None:
        MakeDirectory(saveDir)
        est = est - np.min(est)
        est = est / np.max(est)
        img = img - np.min(img)
        img = img / np.max(img)
        saveImage( saveDir + "/image.pdf", img )
        saveImage( saveDir + "/estimation.pdf", est )
        (Y,X) = np.indices( est.shape )
        blend = 1.0 / np.exp(10*np.abs(est-0.5))
        fig = 0.8 * img * blend + est * (1.0 - blend) 
        fig = np.where( np.abs(est-0.5) < 0.1, img ,est )
        saveImage( saveDir + "/overlap.pdf", fig)

def generateBetaCartesian( img, bmin = 5.0, bmax=30.0, samples=30, rescale=False ):
    sdevs = np.linspace(bmin, bmax, samples)
    results = []
    for sdev in np.linspace(bmin, bmax, samples):
        response, angle = steeredCartesianShapeletOutput(img, sdev, rescale=rescale)
        responsePerSize=[]
        for r in response:
            responsePerSize += [np.average(r)]
        results += [responsePerSize]
    results = np.transpose(results)

    return (sdevs, results)

def generateBetaPolar( img, bmin = 5.0, bmax=30.0, samples=30, rescale=False ):
    sdevs = np.linspace(bmin, bmax, samples)
    results = []
    for sdev in np.linspace(bmin, bmax, samples):
        response, angle = steeredPolarShapeletOutput(img, sdev, rescale=rescale)
        responsePerSize=[]
        for r in response:
            responsePerSize += [np.average(r)]
        results += [responsePerSize]
    results = np.transpose(results)

    return (sdevs, results)

def generateBeta( img, mode="Cartesian", bmin=5.0, bmax=40.0, samples=30, rescale=False ):
    if mode is "Cartesian":
        return generateBetaCartesian(img, bmin, bmax, samples, rescale=rescale )
    elif mode is "Polar":
        return generateBetaPolar(img, bmin, bmax, samples, rescale=rescale )

def generateBetaGraphs(img, bmin=5.0, bmax=45.0, samples=50, rescale=False, savedir=None, name=""):
    # (x1, y1) = generateBeta(img, mode="Cartesian", bmin=bmin, bmax=bmax, samples=samples, rescale=rescale)
    (x2, y2) = generateBeta(img, mode="Polar",     bmin=bmin, bmax=bmax, samples=samples, rescale=rescale)
    if savedir is not None:
        MakeDirectory(savedir)
        plt.figure()

        # for (y, l) in zip( y1, range(len(y1))):
        #     plt.plot(x1,y, label="Degree " + str(l+1))
        # plt.xlabel("Beta")
        # plt.ylabel("Average Response")
        # if rescale:
        #     plt.title(name+ " Using Cartesian" + " Rescaled")
        # else:
        #     plt.title(name + " Using Cartesian")
        # plt.legend(loc=4)
        # plt.savefig(savedir + "/Cartesian.pdf")

        # plt.clf()

        for (y, l, ls) in zip(y2, range(len(y2)), ['-', '--', '-.', '.', 's', 'o']):
            plt.plot(x2,y, ls, label="Degree " + str(l+1))
        plt.xlabel("$ \\beta $", fontsize=25)
        plt.ylabel("Average Response", fontsize=25)
        if rescale:
            plt.title("Hex Response with Rescaling", fontsize=28)
        else:
            plt.title("Hex Response without Rescaling", fontsize=28)
        plt.tight_layout()
        plt.legend(loc=4, prop={'size': 20})
        plt.savefig(savedir + "/Polar.pdf")
        plt.close()

# def generateAverageResponse( img, mode="Polar" ):
    

outdir = "outdir"

def figure1():
    MakeDirectory( outdir+"/figure1")
    spectralDensity( hex, outdir+"/figure1/", linewidth=10.0 )

def figure2():
    directory = outdir + "/figure2"
    savePolarShapelets(directory)

def figure3():
    directory = outdir + "/figure3"
    MakeDirectory(directory)
    hex_perfect    = saia.Patterns.generateHex( (256, 256), 0.3, 20.0, noise=0.0 )
    generateBetaGraphs( hex_perfect, rescale=True, savedir=directory+"/Rescale", name="Hex" )
    generateBetaGraphs( hex_perfect, bmin=10.0, bmax=70.0, rescale=False, savedir=directory+"/Unscaled", name="Hex" )

def figure5():
    directory = outdir + "/figure5"
    hex_perfect    = saia.Patterns.generateHex( (256, 256), 0.3, 20.0, noise=0.0 )
    stripe_perfect = saia.Patterns.generateStripe( (256, 256), 0.3, 20.0, noise=0.0 )
    MakeDirectory(directory)
    w1 = saia.Filters.DominantWavelength( hex_perfect )
    w2 = saia.Filters.DominantWavelength( stripe_perfect )
    steeredShapeletOutput(hex_perfect,    sz = w1, saveDir = directory+"/hex",rescale=True)
    steeredShapeletOutput(stripe_perfect, sz = w2, saveDir = directory+"/stripe", rescale=True)

def responseImage( img, mn=(7,7) ):
    apron = 32
    response = np.ones_like( (img.shape[0], img.shape[1] - 2 * apron) )
    sz  = saia.Filters.DominantWavelength( img )
    shp = img.shape
    m = mn[0]
    n = mn[1]

    ret = np.ones( (shp[0] - 2 * apron, shp[1] - 2 * apron ) )

    for i in range(m):
        for j in range(n):
            xmin = (shp[0] - 2 * apron) *  i    / m
            xmax = (shp[0] - 2 * apron) * (i+1) / m
            ymin = (shp[1] - 2 * apron) *  j    / m
            ymax = (shp[1] - 2 * apron) * (j+1) / m

            shapelet   = shape.Shapelet()
            shapelet.initPolar(shp, (i,j), sz)

            conv       = shapelet.Convolve( img )
            conv       = np.abs(conv)

            conv       = conv[ apron:-apron, apron:-apron ]


            ret[xmin:xmax, ymin:ymax] = conv[xmin:xmax, ymin:ymax]
    return ret

def figure6():
    directory = outdir + "/figure6"
    MakeDirectory(directory)
    hex_perfect    = saia.Patterns.generateHex( (256, 256), 0.3, 20.0, noise=0.0 )
    stripe_perfect = saia.Patterns.generateStripe( (256, 256), 0.3, 20.0, noise=0.0 )
    hex_resp       = responseImage(hex_perfect,    mn=(9,9))   
    stripe_resp    = responseImage(stripe_perfect, mn=(9,9))

    saveImage( directory + "/hex_response.pdf", hex_resp)
    saveImage( directory + "/stripe_response.pdf", stripe_resp)
    
def figure7():
    directory = outdir + "/figure7"
    MakeDirectory(directory)
    sz = 30.0
    shp = (512, 512)
    (m,n) = (9,9)
    result = np.ones(shp,dtype=complex)

    for i in range(m):
        for j in range(n):
            xmin = (shp[0]) *  i    / m
            xmax = (shp[0]) * (i+1) / m
            ymin = (shp[1]) *  j    / m
            ymax = (shp[1]) * (j+1) / m
            shapelet  = shape.Shapelet()
            shapelet.initPolar(shp, (i,j), sz, rescale=False)
            shapelet = shapelet.Shapelet
            shapelet = np.roll( shapelet, xmin + shp[0] / m / 2, axis=0 )
            shapelet = np.roll( shapelet, ymin + shp[1] / n / 2, axis=1 )
            result[xmin:xmax, ymin:ymax] = shapelet[xmin:xmax, ymin:ymax]
    saveImage( directory + "/real.pdf", np.real(result), vmn=np.min(np.real(result)), vmx = np.max(np.real(result)) )
    saveImage( directory + "/imag.pdf", np.imag(result), vmn=np.min(np.real(result)), vmx = np.max(np.real(result)) )

## Primary Images
hex            = np.load("../../../data/simulations/hex_per.npy")
stripe         = np.load("../../../data/simulations/stripe_per.npy")
stripe_perfect = saia.Patterns.generateStripe( (256, 256), 0.3, 10.0, noise=0.0 )

## Synethic merged image
sz = np.shape(hex)

(Y, X) = np.indices(sz)
X = (X - sz[0] / 2.0) / ( sz[0] / 2.0)
Y = (Y - sz[1] / 2.0) / ( sz[1] / 2.0) 
T = 1.0 / (1 + np.exp( 10.0 * X))

T = hex * T + stripe * (1.0 - T)

curveR = np.sqrt( ( X - 1 ) ** 2 +  (Y - 0 ) ** 2 )

curveStripe = np.sin( X * 2 * 2.13159 * 2 * 2.245 + np.sin(Y * 2 * 2.13159 * 1.555 ) * 4.0 )

figure3()

# GenerateOverlapImage(curveStripe, sz=30.0, locations=[ (162, 225), (225, 183)], saveDir = "out/Curved" )

#w1 = saia.Filters.DominantWavelength( hex_perfect )
#w2 = saia.Filters.DominantWavelength( stripe_perfect )

#rawShapeletOutput(hex_perfect,        sz = w1, saveDir = "out/PerfectHex/RawFilterResults")
#rawShapeletOutput(stripe_perfect,     sz = w2, saveDir ="out/PerfectStripe/RawFilterResults")

#steeredShapeletOutput(hex_perfect,    sz = w1, saveDir = "out/PerfectHex/Steered",rescale=True)
#steeredShapeletOutput(stripe_perfect, sz = w2, saveDir = "out/PerfectStripe/Steered", rescale=True)



